Positivity of arbitrary-order P-recursive sequences with a unique dominant root

We establish a sufficient condition for the ultimate positivity of P-recursive sequences of arbitrary order with a unique dominant root. By additionally verifying finitely many initial terms, the positivity can also be resolved. As an application, we provide several examples of P-recursive sequences of order greater than two.

==> anc/positivity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69671,       1950]
NotebookOptionsPosition[     66573,       1898]
NotebookOutlinePosition[     66920,       1913]
CellTagsIndexPosition[     66877,       1910]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LOperator", "[", 
     RowBox[{"poly_", ",", "var_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"coeffs", ",", "t", ",", "negativeCoeffs"}], "}"}], ",", 
      RowBox[{
       RowBox[{"coeffs", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "var"}], "]"}]}], ";", "\n", 
       RowBox[{"t", "=", 
        RowBox[{"Length", "[", "coeffs", "]"}]}], ";", "\n", 
       RowBox[{"negativeCoeffs", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"coeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"t", "-", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "<", "0"}], "&"}]}], "]"}]}], ";", "\n", 
       RowBox[{"Total", "[", 
        RowBox[{"Abs", "[", "negativeCoeffs", "]"}], "]"}]}]}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"SolveFractionRecurrence", "[", 
   RowBox[{"nums_List", ",", "dens_List", ",", "var_", ",", "data_"}], "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "d", ",", "k", ",", "akList", ",", "bkList", ",", "apoly", ",", "bpoly", 
      ",", "t", ",", "p", ",", "q", ",", "p0", ",", "q0", ",", "allDenomProd",
       ",", "allDenompoly", ",", "constraints", ",", "fn", ",", "gn", ",", 
      "finalP", ",", "finalQ", ",", "r", ",", "baseTerms", ",", "numTerms", 
      ",", "u", ",", "res", ",", "specificRes", ",", "p0Num", ",", "q0Num", 
      ",", "tempResString"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d", "=", 
      RowBox[{"Length", "[", "nums", "]"}]}], ";", "\n", 
     RowBox[{"k", "=", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"nums", ",", "var"}], "]"}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"dens", ",", "var"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"akList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"nums", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "var", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"bkList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"dens", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "var", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"apoly", "=", "nums"}], ";", "\n", 
     RowBox[{"bpoly", "=", "dens"}], ";", "\n", 
     RowBox[{"allDenomProd", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"bkList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"allDenompoly", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"bpoly", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"p0", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"val", "=", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"akList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", 
                RowBox[{"bkList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenomProd"}], 
              ")"}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"val", "<", "0"}], ",", 
             RowBox[{"val", "*", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"p", "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
             RowBox[{"val", "*", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}]}], "]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
       RowBox[{"p", "*", 
        RowBox[{"(", "allDenomProd", ")"}]}]}]}], ";", "\n", 
     RowBox[{"q0", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"val", "=", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"akList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", 
                RowBox[{"bkList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenomProd"}], 
              ")"}]}], "}"}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"val", "<", "0"}], ",", 
               RowBox[{"val", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
               RowBox[{"val", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "/", 
                  RowBox[{"p", "^", 
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}]}], "]"}], 
             ")"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
       RowBox[{"q", "*", 
        RowBox[{"(", "allDenomProd", ")"}]}]}]}], ";", "\n", 
     RowBox[{"constraints", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0", ">", "0"}], ",", 
        RowBox[{"q0", ">", "0"}], ",", 
        RowBox[{"0", "<", "p", "<", "q"}]}], "}"}]}], ";", "\n", 
     RowBox[{"res", "=", 
      RowBox[{"N", "[", 
       RowBox[{"Reduce", "[", 
        RowBox[{"constraints", ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "q"}], "}"}], ",", "Reals"}], "]"}], "]"}]}], ";",
      "\n", 
     RowBox[{"tempResString", "=", 
      RowBox[{"ToString", "[", 
       RowBox[{"InputForm", "[", 
        RowBox[{"N", "[", "res", "]"}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"tempResString", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"tempResString", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\"\<p$\>\"", "~~", 
            RowBox[{"DigitCharacter", ".."}]}], ":>", "\"\<p\>\""}], ",", 
          RowBox[{
           RowBox[{"\"\<q$\>\"", "~~", 
            RowBox[{"DigitCharacter", ".."}]}], ":>", "\"\<q\>\""}]}], 
         "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<The bounds: \>\"", ",", 
       RowBox[{"ToExpression", "[", "tempResString", "]"}]}], "]"}], ";", 
     "\n", 
     RowBox[{"specificRes", "=", 
      RowBox[{"FindInstance", "[", 
       RowBox[{"constraints", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "q"}], "}"}], ",", "Reals", ",", "1"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "specificRes", "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"tempSpecString", "=", 
         RowBox[{"ToString", "[", 
          RowBox[{"InputForm", "[", 
           RowBox[{"specificRes", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"tempSpecString", "=", 
         RowBox[{"StringReplace", "[", 
          RowBox[{"tempSpecString", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"\"\<p$\>\"", "~~", 
               RowBox[{"DigitCharacter", ".."}]}], ":>", "\"\<p\>\""}], ",", 
             RowBox[{
              RowBox[{"\"\<q$\>\"", "~~", 
               RowBox[{"DigitCharacter", ".."}]}], ":>", "\"\<q\>\""}]}], 
            "}"}]}], "]"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<A specific solution: \>\"", ",", 
          RowBox[{"ToExpression", "[", "tempSpecString", "]"}]}], "]"}], ";", 
        "\n", 
        RowBox[{"finalP", "=", 
         RowBox[{"p", "/.", 
          RowBox[{"specificRes", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", 
        RowBox[{"finalQ", "=", 
         RowBox[{"q", "/.", 
          RowBox[{"specificRes", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", 
        RowBox[{"p0Num", "=", 
         RowBox[{"p0", "/.", 
          RowBox[{"specificRes", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", 
        RowBox[{"q0Num", "=", 
         RowBox[{"q0", "/.", 
          RowBox[{"specificRes", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", 
        RowBox[{"fn", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"With", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"val", "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"akList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", 
                    RowBox[{"bkList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenomProd"}], 
                    ")"}]}], ",", 
                   RowBox[{"pal", "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"apoly", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenompoly"}], 
                    ")"}]}]}], "}"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"val", "<", "0"}], ",", 
                   RowBox[{"pal", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"finalP", "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
                   RowBox[{"pal", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"finalQ", "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}]}], "]"}]}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
             RowBox[{"finalP", "*", 
              RowBox[{"(", "allDenompoly", ")"}]}]}], ")"}], "/.", 
           RowBox[{"var", "->", 
            RowBox[{"(", 
             RowBox[{"var", "+", "1"}], ")"}]}]}], "]"}]}], ";", "\n", 
        RowBox[{"gn", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"With", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"val", "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"akList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", 
                    RowBox[{"bkList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenomProd"}], 
                    ")"}]}], ",", 
                   RowBox[{"pal", "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"apoly", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", 
                    RowBox[{"bpoly", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", "allDenompoly"}], 
                    ")"}]}]}], "}"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"val", "<", "0"}], ",", 
                    RowBox[{"pal", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"finalQ", "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
                    RowBox[{"pal", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", 
                    RowBox[{"finalP", "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}]}], "]"}], 
                   ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
             RowBox[{"finalQ", "*", 
              RowBox[{"(", "allDenompoly", ")"}]}]}], ")"}], "/.", 
           RowBox[{"var", "->", 
            RowBox[{"(", 
             RowBox[{"var", "+", "1"}], ")"}]}]}], "]"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<fn = \>\"", ",", "fn"}], "]"}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<gn = \>\"", ",", "gn"}], "]"}], ";", "\n", 
        RowBox[{"baseTerms", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"LOperator", "[", 
             RowBox[{"fn", ",", "var"}], "]"}], "/", "p0Num"}], ",", 
           RowBox[{
            RowBox[{"LOperator", "[", 
             RowBox[{"gn", ",", "var"}], "]"}], "/", "q0Num"}]}], "}"}]}], 
        ";", "\n", 
        RowBox[{"numTerms", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"lc", "=", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"nums", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "var", ",", 
                 RowBox[{"Exponent", "[", 
                  RowBox[{
                   RowBox[{"nums", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "var"}], "]"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"lc", "<", "0"}], ",", 
               RowBox[{
                RowBox[{"LOperator", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"nums", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", "var"}], "]"}], 
                "/", 
                RowBox[{"Abs", "[", "lc", "]"}]}], ",", "0"}], "]"}]}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", "\n", 
        RowBox[{"r", "=", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"Max", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"baseTerms", ",", "numTerms"}], "]"}], "]"}], "]"}], "+",
           "1"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<r = \>\"", ",", "r"}], "]"}], ";", "\n", 
        RowBox[{"u", "=", 
         RowBox[{"Catch", "[", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"windowValid", "=", 
              RowBox[{"AllTrue", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"i", "+", "d", "-", "1"}]}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Module", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"ratio", "=", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"data", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", "+", "1"}], "]"}], "]"}], "/", 
                    RowBox[{"data", "[", 
                    RowBox[{"[", "#", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"ratio", ">", "finalP"}], ")"}], "&&", 
                    RowBox[{"(", 
                    RowBox[{"ratio", "<", "finalQ"}], ")"}]}]}], "]"}], 
                 "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{"windowValid", ",", 
               RowBox[{"Throw", "[", "i", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "r", ",", 
              RowBox[{"r", "+", "500"}]}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"IntegerQ", "[", "u", "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\< u = \>\"", ",", "u"}], "]"}], ";", 
           RowBox[{"Return", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\< u = null\>\"", "]"}], ";", 
           RowBox[{"Return", "[", "\"\<null\>\"", "]"}]}]}], "]"}], ";"}]}], 
      "\n", "]"}], ";"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.987911338519536*^9, 3.987911351027092*^9}, {
  3.987911389806012*^9, 3.987911445215394*^9}, {3.987911499663115*^9, 
  3.987911552444118*^9}, {3.987916288805334*^9, 3.987916291579411*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e09eb72d-5760-417d-9213-2bdb32fcdc06"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"f1bd0105-237d-4737-9171-94072e720b77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myNums", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"336", "-", 
      RowBox[{"2562", " ", "n"}], "+", 
      RowBox[{"8193", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"13957", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"13128", " ", 
       SuperscriptBox["n", "4"]}], "-", 
      RowBox[{"6237", " ", 
       SuperscriptBox["n", "5"]}], "+", 
      RowBox[{"1155", " ", 
       SuperscriptBox["n", "6"]}]}], ",", 
     RowBox[{"50176", "-", 
      RowBox[{"270704", " ", "n"}], "+", 
      RowBox[{"596930", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"686633", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"434583", " ", 
       SuperscriptBox["n", "4"]}], "-", 
      RowBox[{"143671", " ", 
       SuperscriptBox["n", "5"]}], "+", 
      RowBox[{"19415", " ", 
       SuperscriptBox["n", "6"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "32"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "-", 
        RowBox[{"77", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myDens", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"160", "-", 
        RowBox[{"187", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"160", "-", 
        RowBox[{"187", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"160", "-", 
        RowBox[{"187", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}]}], "}"}]}], ";", 
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "-", 
        RowBox[{"77", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "3"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"50176", "-", 
        RowBox[{"270704", " ", "n"}], "+", 
        RowBox[{"596930", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"686633", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"434583", " ", 
         SuperscriptBox["n", "4"]}], "-", 
        RowBox[{"143671", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"19415", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "2"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"336", "-", 
        RowBox[{"2562", " ", "n"}], "+", 
        RowBox[{"8193", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"13957", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"13128", " ", 
         SuperscriptBox["n", "4"]}], "-", 
        RowBox[{"6237", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"1155", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"160", "-", 
        RowBox[{"187", " ", "n"}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], "*", 
      RowBox[{"a", "[", "n", "]"}]}]}], "==", "0"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"RecurrenceTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eq", ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Equal]", "34"}]}], "}"}], ",", "a", 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "28000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SolveFractionRecurrence", "[", 
  RowBox[{"myNums", ",", "myDens", ",", "n", ",", "data"}], "]"}]}], "Input",
 CellChangeTimes->{{3.987911753383604*^9, 3.987911785787874*^9}, {
  3.9879118640240517`*^9, 3.9879119249645*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"0b9f5735-3f47-4f3e-b8da-70ff1b426675"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"The bounds: \"\>", "\[InvisibleSpace]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.2369261241362186`", "<", "p", "<", "1.2736546124715373`"}], "&&", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"32", " ", "p"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "353"}], "-", 
              RowBox[{"21", " ", "p"}]}], ")"}], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"p", " ", 
            SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}], "<", "q",
        "<", 
       FractionBox[
        RowBox[{"353.`", " ", 
         SuperscriptBox["p", "2"]}], 
        RowBox[{"32.`", "\[VeryThinSpace]", "-", 
         RowBox[{"21.`", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "3"]}]]}]}], ")"}]}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "1.2736546124715373`", "\[LessEqual]", "p", "\[LessEqual]", 
      "20.926930029183723`"}], "&&", 
     RowBox[{"q", ">", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "353"}], "-", 
             RowBox[{"21", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"p", " ", 
           SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}]}], ")"}],
    "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"20.926930029183723`", "<", "p", "<", "32.`"}], "&&", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "353"}], "-", 
             RowBox[{"21", " ", "p"}]}], ")"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"p", " ", 
           SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}], "<", "q", 
      "<", 
      FractionBox[
       RowBox[{"353.`", " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"32.`", "\[VeryThinSpace]", "-", 
        RowBox[{"21.`", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        SuperscriptBox["p", "3"]}]]}]}], ")"}]}],
  SequenceForm["The bounds: ", 
   Or[
    And[
     Inequality[
     1.2369261241362186`, Less, $CellContext`p, Less, 1.2736546124715373`], 
     Inequality[
      Root[
      32 $CellContext`p + (-353 - 
         21 $CellContext`p) #^2 + $CellContext`p #^3& , 3], 
      Less, $CellContext`q, Less, 353. $CellContext`p^2/(32. - 
      21. $CellContext`p^2 + $CellContext`p^3)]], 
    And[
     Inequality[
     1.2736546124715373`, LessEqual, $CellContext`p, LessEqual, 
      20.926930029183723`], $CellContext`q > 
     Root[32 $CellContext`p + (-353 - 
         21 $CellContext`p) #^2 + $CellContext`p #^3& , 3]], 
    And[
     Inequality[20.926930029183723`, Less, $CellContext`p, Less, 32.], 
     Inequality[
      Root[
      32 $CellContext`p + (-353 - 
         21 $CellContext`p) #^2 + $CellContext`p #^3& , 3], 
      Less, $CellContext`q, Less, 353. $CellContext`p^2/(32. - 
      21. $CellContext`p^2 + $CellContext`p^3)]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.987916300667172*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"4ef6a2db-dd87-4fb2-a719-\
d3e4e63d2844"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A specific solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "\[Rule]", "30"}], ",", 
     RowBox[{"q", "\[Rule]", "33"}]}], "}"}]}],
  SequenceForm[
  "A specific solution: ", {$CellContext`p -> 30, $CellContext`q -> 33}],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.987916300676834*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"b93bf35a-fe44-44f1-ac00-\
afa7c92d2468"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"fn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["505347584", "825"]}], "-", 
    FractionBox[
     RowBox[{"1812297536", " ", "n"}], "825"], "+", 
    FractionBox[
     RowBox[{"7700718032", " ", 
      SuperscriptBox["n", "2"]}], "2475"], "+", 
    FractionBox[
     RowBox[{"17280028724", " ", 
      SuperscriptBox["n", "3"]}], "825"], "+", 
    FractionBox[
     RowBox[{"15572577917", " ", 
      SuperscriptBox["n", "4"]}], "2475"], "-", 
    FractionBox[
     RowBox[{"13205760884", " ", 
      SuperscriptBox["n", "5"]}], "165"], "-", 
    FractionBox[
     RowBox[{"217498268476", " ", 
      SuperscriptBox["n", "6"]}], "2475"], "+", 
    FractionBox[
     RowBox[{"115213062538", " ", 
      SuperscriptBox["n", "7"]}], "825"], "+", 
    FractionBox[
     RowBox[{"704462169209", " ", 
      SuperscriptBox["n", "8"]}], "2475"], "-", 
    FractionBox[
     RowBox[{"41973013922", " ", 
      SuperscriptBox["n", "9"]}], "825"], "-", 
    FractionBox[
     RowBox[{"1076154976624", " ", 
      SuperscriptBox["n", "10"]}], "2475"], "-", 
    FractionBox[
     RowBox[{"55942146072", " ", 
      SuperscriptBox["n", "11"]}], "275"], "+", 
    FractionBox[
     RowBox[{"715813233407", " ", 
      SuperscriptBox["n", "12"]}], "2475"], "+", 
    FractionBox[
     RowBox[{"23579045864", " ", 
      SuperscriptBox["n", "13"]}], "75"], "+", 
    FractionBox[
     RowBox[{"717970372", " ", 
      SuperscriptBox["n", "14"]}], "225"], "-", 
    FractionBox[
     RowBox[{"3406728534", " ", 
      SuperscriptBox["n", "15"]}], "25"], "-", 
    FractionBox[
     RowBox[{"3291834931", " ", 
      SuperscriptBox["n", "16"]}], "45"], "-", 
    FractionBox[
     RowBox[{"35745094", " ", 
      SuperscriptBox["n", "17"]}], "3"], "+", 
    FractionBox[
     RowBox[{"2487760", " ", 
      SuperscriptBox["n", "18"]}], "9"]}]}],
  SequenceForm[
  "fn = ", Rational[-505347584, 825] + 
   Rational[-1812297536, 825] $CellContext`n + 
   Rational[7700718032, 2475] $CellContext`n^2 + 
   Rational[17280028724, 825] $CellContext`n^3 + 
   Rational[15572577917, 2475] $CellContext`n^4 + 
   Rational[-13205760884, 165] $CellContext`n^5 + 
   Rational[-217498268476, 2475] $CellContext`n^6 + 
   Rational[115213062538, 825] $CellContext`n^7 + 
   Rational[704462169209, 2475] $CellContext`n^8 + 
   Rational[-41973013922, 825] $CellContext`n^9 + 
   Rational[-1076154976624, 2475] $CellContext`n^10 + 
   Rational[-55942146072, 275] $CellContext`n^11 + 
   Rational[715813233407, 2475] $CellContext`n^12 + 
   Rational[23579045864, 75] $CellContext`n^13 + 
   Rational[717970372, 225] $CellContext`n^14 + 
   Rational[-3406728534, 25] $CellContext`n^15 + 
   Rational[-3291834931, 45] $CellContext`n^16 + 
   Rational[-35745094, 3] $CellContext`n^17 + 
   Rational[2487760, 9] $CellContext`n^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.987916300678783*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"4daeced5-a7dd-4239-9317-\
5f9b801ef6be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1230826688", "1815"], "+", 
    FractionBox[
     RowBox[{"4435231472", " ", "n"}], "1815"], "-", 
    FractionBox[
     RowBox[{"18498309284", " ", 
      SuperscriptBox["n", "2"]}], "5445"], "-", 
    FractionBox[
     RowBox[{"42168590863", " ", 
      SuperscriptBox["n", "3"]}], "1815"], "-", 
    FractionBox[
     RowBox[{"40337737538", " ", 
      SuperscriptBox["n", "4"]}], "5445"], "+", 
    FractionBox[
     RowBox[{"320669661151", " ", 
      SuperscriptBox["n", "5"]}], "3630"], "+", 
    FractionBox[
     RowBox[{"1077322344899", " ", 
      SuperscriptBox["n", "6"]}], "10890"], "-", 
    FractionBox[
     RowBox[{"276398914966", " ", 
      SuperscriptBox["n", "7"]}], "1815"], "-", 
    FractionBox[
     RowBox[{"1730080885763", " ", 
      SuperscriptBox["n", "8"]}], "5445"], "+", 
    FractionBox[
     RowBox[{"179214613781", " ", 
      SuperscriptBox["n", "9"]}], "3630"], "+", 
    FractionBox[
     RowBox[{"5243289140477", " ", 
      SuperscriptBox["n", "10"]}], "10890"], "+", 
    FractionBox[
     RowBox[{"142437938339", " ", 
      SuperscriptBox["n", "11"]}], "605"], "-", 
    FractionBox[
     RowBox[{"1711173238964", " ", 
      SuperscriptBox["n", "12"]}], "5445"], "-", 
    FractionBox[
     RowBox[{"116987482981", " ", 
      SuperscriptBox["n", "13"]}], "330"], "-", 
    FractionBox[
     RowBox[{"11509523321", " ", 
      SuperscriptBox["n", "14"]}], "990"], "+", 
    FractionBox[
     RowBox[{"751719684", " ", 
      SuperscriptBox["n", "15"]}], "5"], "+", 
    FractionBox[
     RowBox[{"759074141", " ", 
      SuperscriptBox["n", "16"]}], "9"], "+", 
    FractionBox[
     RowBox[{"90780415", " ", 
      SuperscriptBox["n", "17"]}], "6"], "+", 
    FractionBox[
     RowBox[{"786775", " ", 
      SuperscriptBox["n", "18"]}], "18"]}]}],
  SequenceForm[
  "gn = ", Rational[1230826688, 1815] + 
   Rational[4435231472, 1815] $CellContext`n + 
   Rational[-18498309284, 5445] $CellContext`n^2 + 
   Rational[-42168590863, 1815] $CellContext`n^3 + 
   Rational[-40337737538, 5445] $CellContext`n^4 + 
   Rational[320669661151, 3630] $CellContext`n^5 + 
   Rational[1077322344899, 10890] $CellContext`n^6 + 
   Rational[-276398914966, 1815] $CellContext`n^7 + 
   Rational[-1730080885763, 5445] $CellContext`n^8 + 
   Rational[179214613781, 3630] $CellContext`n^9 + 
   Rational[5243289140477, 10890] $CellContext`n^10 + 
   Rational[142437938339, 605] $CellContext`n^11 + 
   Rational[-1711173238964, 5445] $CellContext`n^12 + 
   Rational[-116987482981, 330] $CellContext`n^13 + 
   Rational[-11509523321, 990] $CellContext`n^14 + 
   Rational[751719684, 5] $CellContext`n^15 + 
   Rational[759074141, 9] $CellContext`n^16 + 
   Rational[90780415, 6] $CellContext`n^17 + 
   Rational[786775, 18] $CellContext`n^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.987916300679914*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"301e216e-d61d-4c97-9f22-\
cb262bc62ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"r = \"\>", "\[InvisibleSpace]", "27099"}],
  SequenceForm["r = ", 27099],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.9879163006807327`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"b217f35a-8698-4cbe-ba41-\
cca83ce693df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" u = \"\>", "\[InvisibleSpace]", "27099"}],
  SequenceForm[" u = ", 27099],
  Editable->False]], "Print",
 CellChangeTimes->{3.987911931418612*^9, 3.987912242992659*^9, 
  3.987916300701963*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[18]:=",ExpressionUUID->"d7351afa-2923-4c88-ac4d-\
f358c5ac53a5"]
}, Open  ]],

Cell[BoxData["27099"], "Output",
 CellChangeTimes->{3.987911931463079*^9, 3.9879122430204144`*^9, 
  3.987916300702547*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6cd23b78-afe4-4a7a-b657-5f5f0908c0d7"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"032be010-b40c-41af-8648-9cc68eb031b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myNums", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"73", " ", "n"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["n", "3"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "576"}], " ", 
      RowBox[{"(", 
       RowBox[{"171", "-", 
        RowBox[{"1563", " ", "n"}], "+", 
        RowBox[{"5065", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"7050", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"4748", " ", 
         SuperscriptBox["n", "4"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "13824"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "279"}], "+", 
        RowBox[{"1209", " ", "n"}], "-", 
        RowBox[{"1689", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"1040", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"296", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["n", "5"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "331776"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myDens", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}]}]}], "}"}]}], ";", 
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"331776", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "4"}], "]"}]}], "+", 
     RowBox[{"13824", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "279"}], "+", 
        RowBox[{"1209", " ", "n"}], "-", 
        RowBox[{"1689", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"1040", " ", 
         SuperscriptBox["n", "3"]}], "-", 
        RowBox[{"296", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["n", "5"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "3"}], "]"}]}], "+", 
     RowBox[{"576", " ", 
      RowBox[{"(", 
       RowBox[{"171", "-", 
        RowBox[{"1563", " ", "n"}], "+", 
        RowBox[{"5065", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"7050", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"4748", " ", 
         SuperscriptBox["n", "4"]}], "-", 
        RowBox[{"1536", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "2"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"73", " ", "n"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["n", "3"]}]}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], "*", 
      RowBox[{"a", "[", "n", "]"}]}]}], "==", "0"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"RecurrenceTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eq", ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Equal]", "216"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Equal]", "18816"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Equal]", "1785816"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Equal]", "177396480"}]}], "}"}], ",",
      "a", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "1200"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SolveFractionRecurrence", "[", 
  RowBox[{"myNums", ",", "myDens", ",", "n", ",", "data"}], "]"}]}], "Input",
 CellChangeTimes->{{3.987912015079815*^9, 3.9879121546338787`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6619aa86-48cc-4a5c-a516-a0fd3c5c6fd7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The bounds: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"42.04003648346188`", "<", "p", "<", "129.98977797066857`"}], "&&", 
    RowBox[{"q", ">", "129.98977797066857`"}]}]}],
  SequenceForm["The bounds: ", 
   And[
    Inequality[
    42.04003648346188, Less, $CellContext`p, Less, 
     129.98977797066857`], $CellContext`q > 129.98977797066857`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.987916369045765*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"29b315d5-6501-42ae-b97a-\
a19b1781b8b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A specific solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "\[Rule]", "64"}], ",", 
     RowBox[{"q", "\[Rule]", "226"}]}], "}"}]}],
  SequenceForm[
  "A specific solution: ", {$CellContext`p -> 64, $CellContext`q -> 226}],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.9879163690508947`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"e34ac689-8afa-484e-89de-\
80bbd0bbac21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"fn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["31375", "2"], "-", 
    FractionBox[
     RowBox[{"3642275", " ", "n"}], "16"], "+", 
    FractionBox[
     RowBox[{"29093115", " ", 
      SuperscriptBox["n", "2"]}], "32"], "+", 
    FractionBox[
     RowBox[{"85470787", " ", 
      SuperscriptBox["n", "3"]}], "64"], "-", 
    FractionBox[
     RowBox[{"958183171", " ", 
      SuperscriptBox["n", "4"]}], "64"], "+", 
    FractionBox[
     RowBox[{"10347423", " ", 
      SuperscriptBox["n", "5"]}], "2"], "+", 
    FractionBox[
     RowBox[{"888782541", " ", 
      SuperscriptBox["n", "6"]}], "8"], "-", 
    FractionBox[
     RowBox[{"2415942291", " ", 
      SuperscriptBox["n", "7"]}], "32"], "-", 
    FractionBox[
     RowBox[{"16755322713", " ", 
      SuperscriptBox["n", "8"]}], "32"], "+", 
    FractionBox[
     RowBox[{"2371494671", " ", 
      SuperscriptBox["n", "9"]}], "8"], "+", 
    FractionBox[
     RowBox[{"54414180397", " ", 
      SuperscriptBox["n", "10"]}], "32"], "-", 
    FractionBox[
     RowBox[{"28643049957", " ", 
      SuperscriptBox["n", "11"]}], "64"], "-", 
    FractionBox[
     RowBox[{"240835976419", " ", 
      SuperscriptBox["n", "12"]}], "64"], "-", 
    FractionBox[
     RowBox[{"4330873721", " ", 
      SuperscriptBox["n", "13"]}], "16"], "+", 
    FractionBox[
     RowBox[{"21574613577", " ", 
      SuperscriptBox["n", "14"]}], "4"], "+", 
    FractionBox[
     RowBox[{"3992212575", " ", 
      SuperscriptBox["n", "15"]}], "2"], "-", 
    FractionBox[
     RowBox[{"18611638233", " ", 
      SuperscriptBox["n", "16"]}], "4"], "-", 
    RowBox[{"2978767488", " ", 
     SuperscriptBox["n", "17"]}], "+", 
    RowBox[{"2143970672", " ", 
     SuperscriptBox["n", "18"]}], "+", 
    RowBox[{"2116647424", " ", 
     SuperscriptBox["n", "19"]}], "-", 
    RowBox[{"335129472", " ", 
     SuperscriptBox["n", "20"]}], "-", 
    RowBox[{"744230912", " ", 
     SuperscriptBox["n", "21"]}], "-", 
    RowBox[{"86118400", " ", 
     SuperscriptBox["n", "22"]}], "+", 
    RowBox[{"104103936", " ", 
     SuperscriptBox["n", "23"]}], "+", 
    RowBox[{"28557312", " ", 
     SuperscriptBox["n", "24"]}]}]}],
  SequenceForm[
  "fn = ", Rational[31375, 2] + Rational[-3642275, 16] $CellContext`n + 
   Rational[29093115, 32] $CellContext`n^2 + 
   Rational[85470787, 64] $CellContext`n^3 + 
   Rational[-958183171, 64] $CellContext`n^4 + 
   Rational[10347423, 2] $CellContext`n^5 + 
   Rational[888782541, 8] $CellContext`n^6 + 
   Rational[-2415942291, 32] $CellContext`n^7 + 
   Rational[-16755322713, 32] $CellContext`n^8 + 
   Rational[2371494671, 8] $CellContext`n^9 + 
   Rational[54414180397, 32] $CellContext`n^10 + 
   Rational[-28643049957, 64] $CellContext`n^11 + 
   Rational[-240835976419, 64] $CellContext`n^12 + 
   Rational[-4330873721, 16] $CellContext`n^13 + 
   Rational[21574613577, 4] $CellContext`n^14 + 
   Rational[3992212575, 2] $CellContext`n^15 + 
   Rational[-18611638233, 4] $CellContext`n^16 - 2978767488 $CellContext`n^17 + 
   2143970672 $CellContext`n^18 + 2116647424 $CellContext`n^19 - 
   335129472 $CellContext`n^20 - 744230912 $CellContext`n^21 - 
   86118400 $CellContext`n^22 + 104103936 $CellContext`n^23 + 
   28557312 $CellContext`n^24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.9879163690733*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"4a20d2e4-7544-404b-bc03-\
33e69f204736"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["188783701250", "1442897"], "-", 
    FractionBox[
     RowBox[{"2871480464000", " ", "n"}], "1442897"], "+", 
    FractionBox[
     RowBox[{"12917755569300", " ", 
      SuperscriptBox["n", "2"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"7489377861040", " ", 
      SuperscriptBox["n", "3"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"186926220996658", " ", 
      SuperscriptBox["n", "4"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"187856921008848", " ", 
      SuperscriptBox["n", "5"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"1235586747095688", " ", 
      SuperscriptBox["n", "6"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"1740551490989664", " ", 
      SuperscriptBox["n", "7"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"5337571009516770", " ", 
      SuperscriptBox["n", "8"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"7090561344239776", " ", 
      SuperscriptBox["n", "9"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"16730342817636980", " ", 
      SuperscriptBox["n", "10"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"15818254658616720", " ", 
      SuperscriptBox["n", "11"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"37628661892999630", " ", 
      SuperscriptBox["n", "12"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"18139088265037840", " ", 
      SuperscriptBox["n", "13"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"503959022503728", " ", 
      SuperscriptBox["n", "14"]}], "12769"], "-", 
    FractionBox[
     RowBox[{"5090606409703104", " ", 
      SuperscriptBox["n", "15"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"53704940644361184", " ", 
      SuperscriptBox["n", "16"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"10619723446975488", " ", 
      SuperscriptBox["n", "17"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"29158711220664320", " ", 
      SuperscriptBox["n", "18"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"12215299764994048", " ", 
      SuperscriptBox["n", "19"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"7775120038772736", " ", 
      SuperscriptBox["n", "20"]}], "1442897"], "-", 
    FractionBox[
     RowBox[{"5120552187723776", " ", 
      SuperscriptBox["n", "21"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"455939866492928", " ", 
      SuperscriptBox["n", "22"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"784776214609920", " ", 
      SuperscriptBox["n", "23"]}], "1442897"], "+", 
    FractionBox[
     RowBox[{"124675285843968", " ", 
      SuperscriptBox["n", "24"]}], "1442897"]}]}],
  SequenceForm[
  "gn = ", Rational[188783701250, 1442897] + 
   Rational[-2871480464000, 1442897] $CellContext`n + 
   Rational[12917755569300, 1442897] $CellContext`n^2 + 
   Rational[7489377861040, 1442897] $CellContext`n^3 + 
   Rational[-186926220996658, 1442897] $CellContext`n^4 + 
   Rational[187856921008848, 1442897] $CellContext`n^5 + 
   Rational[1235586747095688, 1442897] $CellContext`n^6 + 
   Rational[-1740551490989664, 1442897] $CellContext`n^7 + 
   Rational[-5337571009516770, 1442897] $CellContext`n^8 + 
   Rational[7090561344239776, 1442897] $CellContext`n^9 + 
   Rational[16730342817636980, 1442897] $CellContext`n^10 + 
   Rational[-15818254658616720, 1442897] $CellContext`n^11 + 
   Rational[-37628661892999630, 1442897] $CellContext`n^12 + 
   Rational[18139088265037840, 1442897] $CellContext`n^13 + 
   Rational[503959022503728, 12769] $CellContext`n^14 + 
   Rational[-5090606409703104, 1442897] $CellContext`n^15 + 
   Rational[-53704940644361184, 1442897] $CellContext`n^16 + 
   Rational[-10619723446975488, 1442897] $CellContext`n^17 + 
   Rational[29158711220664320, 1442897] $CellContext`n^18 + 
   Rational[12215299764994048, 1442897] $CellContext`n^19 + 
   Rational[-7775120038772736, 1442897] $CellContext`n^20 + 
   Rational[-5120552187723776, 1442897] $CellContext`n^21 + 
   Rational[455939866492928, 1442897] $CellContext`n^22 + 
   Rational[784776214609920, 1442897] $CellContext`n^23 + 
   Rational[124675285843968, 1442897] $CellContext`n^24],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.987916369074506*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"b90f4f1e-ba7b-4173-a90d-\
47025f586d6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"r = \"\>", "\[InvisibleSpace]", "1148"}],
  SequenceForm["r = ", 1148],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.987916369075362*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"29381956-cdd1-4927-beb6-\
579560a0dfa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" u = \"\>", "\[InvisibleSpace]", "1148"}],
  SequenceForm[" u = ", 1148],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912162186841*^9, 3.9879122472495813`*^9, 
  3.9879163690758247`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[22]:=",ExpressionUUID->"b1fae733-8157-46e1-bc41-\
5328bf9c447b"]
}, Open  ]],

Cell[BoxData["1148"], "Output",
 CellChangeTimes->{3.987912162205975*^9, 3.987912247273367*^9, 
  3.987916369076309*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"c4bf00e3-73fc-4325-a05a-4148c97b2ef6"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"b275642d-0943-4b2a-af50-21a3997e635b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myNums", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", "*", "n"}], "-", "5"}], ")"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "-", "7"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myDens", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "*", 
      RowBox[{"a", "[", "n", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "*", "n"}], "+", "5"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "2"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "n"}], "-", "1"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "3"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "n"}], "-", "7"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "4"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "5"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "5"}], ")"}], "*", 
      RowBox[{"a", "[", 
       RowBox[{"n", "-", "6"}], "]"}]}]}], "\[Equal]", "0"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"RecurrenceTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eq", ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Equal]", "14"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Equal]", "39"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Equal]", "111"}]}], "}"}], ",", "a", 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "3000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SolveFractionRecurrence", "[", 
  RowBox[{"myNums", ",", "myDens", ",", "n", ",", "data"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9879121926675797`*^9, 3.987912205200382*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"684a0980-ad32-48d3-8742-e73ce9911f6e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"The bounds: \"\>", "\[InvisibleSpace]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.1259699833873968`", "<", "p", "<", "1.136945228014486`"}], "&&", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "#1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["p", "2"]}]}], ")"}], " ", 
            SuperscriptBox["#1", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], "<", "q",
        "<", 
       RowBox[{"1.4142135623730951`", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "5"], 
          RowBox[{"1.`", "\[VeryThinSpace]", "+", "p", "+", 
           RowBox[{"4.`", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           SuperscriptBox["p", "4"], "-", 
           RowBox[{"7.`", " ", 
            SuperscriptBox["p", "5"]}], "+", 
           RowBox[{"2.`", " ", 
            SuperscriptBox["p", "6"]}]}]]]}]}]}], ")"}]}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "1.136945228014486`", "\[LessEqual]", "p", "\[LessEqual]", 
      "3.2858642463072223`"}], "&&", 
     RowBox[{"q", ">", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           SuperscriptBox["#1", "5"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}]}]}], ")"}],
    "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3.2858642463072223`", "<", "p", "<", "3.3829757679062373`"}], "&&", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "#1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           SuperscriptBox["#1", "5"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], "<", "q", 
      "<", 
      RowBox[{"1.4142135623730951`", " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "5"], 
         RowBox[{"1.`", "\[VeryThinSpace]", "+", "p", "+", 
          RowBox[{"4.`", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          SuperscriptBox["p", "4"], "-", 
          RowBox[{"7.`", " ", 
           SuperscriptBox["p", "5"]}], "+", 
          RowBox[{"2.`", " ", 
           SuperscriptBox["p", "6"]}]}]]]}]}]}], ")"}]}],
  SequenceForm["The bounds: ", 
   Or[
    And[
     Inequality[
     1.1259699833873968`, Less, $CellContext`p, Less, 1.136945228014486], 
     Inequality[
      Root[$CellContext`p^2 + $CellContext`p^2 # + 
       4 $CellContext`p^2 #^2 + $CellContext`p^2 #^4 + (-2 - 
         7 $CellContext`p^2) #^5 + 2 $CellContext`p^2 #^6& , 2], 
      Less, $CellContext`q, Less, 
      1.4142135623730951` ($CellContext`p^5/(1. + $CellContext`p + 
        4. $CellContext`p^2 + $CellContext`p^4 - 7. $CellContext`p^5 + 
        2. $CellContext`p^6))^Rational[1, 2]]], 
    And[
     Inequality[
     1.136945228014486, LessEqual, $CellContext`p, LessEqual, 
      3.2858642463072223`], $CellContext`q > 
     Root[$CellContext`p^2 + $CellContext`p^2 # + 
       4 $CellContext`p^2 #^2 + $CellContext`p^2 #^4 + (-2 - 
         7 $CellContext`p^2) #^5 + 2 $CellContext`p^2 #^6& , 2]], 
    And[
     Inequality[
     3.2858642463072223`, Less, $CellContext`p, Less, 3.3829757679062373`], 
     Inequality[
      Root[$CellContext`p^2 + $CellContext`p^2 # + 
       4 $CellContext`p^2 #^2 + $CellContext`p^2 #^4 + (-2 - 
         7 $CellContext`p^2) #^5 + 2 $CellContext`p^2 #^6& , 2], 
      Less, $CellContext`q, Less, 
      1.4142135623730951` ($CellContext`p^5/(1. + $CellContext`p + 
        4. $CellContext`p^2 + $CellContext`p^4 - 7. $CellContext`p^5 + 
        2. $CellContext`p^6))^Rational[1, 2]]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.987916373492564*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"e786edd5-6481-4b49-a77e-\
e423a11c5352"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A specific solution: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "\[Rule]", "3"}], ",", 
     RowBox[{"q", "\[Rule]", 
      FractionBox["7", "2"]}]}], "}"}]}],
  SequenceForm[
  "A specific solution: ", {$CellContext`p -> 3, $CellContext`q -> 
    Rational[7, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.987916373510029*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"9af2c4a1-088a-4052-8f02-\
3782fb918312"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"fn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["96370688", "11907"]}], "-", 
    FractionBox[
     RowBox[{"25868288", " ", "n"}], "1323"], "-", 
    FractionBox[
     RowBox[{"73548800", " ", 
      SuperscriptBox["n", "2"]}], "3969"], "-", 
    FractionBox[
     RowBox[{"100183040", " ", 
      SuperscriptBox["n", "3"]}], "11907"], "-", 
    FractionBox[
     RowBox[{"739840", " ", 
      SuperscriptBox["n", "4"]}], "441"], "-", 
    FractionBox[
     RowBox[{"158848", " ", 
      SuperscriptBox["n", "5"]}], "3969"], "+", 
    FractionBox[
     RowBox[{"253504", " ", 
      SuperscriptBox["n", "6"]}], "11907"]}]}],
  SequenceForm[
  "fn = ", Rational[-96370688, 11907] + 
   Rational[-25868288, 1323] $CellContext`n + 
   Rational[-73548800, 3969] $CellContext`n^2 + 
   Rational[-100183040, 11907] $CellContext`n^3 + 
   Rational[-739840, 441] $CellContext`n^4 + 
   Rational[-158848, 3969] $CellContext`n^5 + 
   Rational[253504, 11907] $CellContext`n^6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.98791637351118*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"34ab90f2-cbef-4800-843e-\
6084953ca557"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gn = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1571422208", "151263"], "+", 
    FractionBox[
     RowBox[{"1318055936", " ", "n"}], "50421"], "+", 
    FractionBox[
     RowBox[{"1330862080", " ", 
      SuperscriptBox["n", "2"]}], "50421"], "+", 
    FractionBox[
     RowBox[{"2028308480", " ", 
      SuperscriptBox["n", "3"]}], "151263"], "+", 
    FractionBox[
     RowBox[{"3558400", " ", 
      SuperscriptBox["n", "4"]}], "1029"], "+", 
    FractionBox[
     RowBox[{"19036928", " ", 
      SuperscriptBox["n", "5"]}], "50421"], "+", 
    FractionBox[
     RowBox[{"800384", " ", 
      SuperscriptBox["n", "6"]}], "151263"]}]}],
  SequenceForm[
  "gn = ", Rational[1571422208, 151263] + 
   Rational[1318055936, 50421] $CellContext`n + 
   Rational[1330862080, 50421] $CellContext`n^2 + 
   Rational[2028308480, 151263] $CellContext`n^3 + 
   Rational[3558400, 1029] $CellContext`n^4 + 
   Rational[19036928, 50421] $CellContext`n^5 + 
   Rational[800384, 151263] $CellContext`n^6],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.9879163735118856`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"1ad8982e-b127-4d1c-95b6-\
1f269cacc64e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"r = \"\>", "\[InvisibleSpace]", "2645"}],
  SequenceForm["r = ", 2645],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.987916373512498*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"2f4de9a2-6da3-4fb6-9450-\
f8d0cfd6f080"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" u = \"\>", "\[InvisibleSpace]", "2645"}],
  SequenceForm[" u = ", 2645],
  Editable->False]], "Print",
 CellChangeTimes->{3.987912215097604*^9, 3.987912251307582*^9, 
  3.9879163735129623`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[26]:=",ExpressionUUID->"0308f819-ad95-4cf7-ba79-\
2ea324a37549"]
}, Open  ]],

Cell[BoxData["2645"], "Output",
 CellChangeTimes->{3.987912215117638*^9, 3.987912251326826*^9, 
  3.987916373513434*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"58e7bafc-d7d0-46e8-9d76-274b3e3c0994"]
}, Open  ]]
},
WindowSize->{1206, 791},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (2019\:5e744\:67088\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 17638, 449, 1627, "Input",ExpressionUUID->"e09eb72d-5760-417d-9213-2bdb32fcdc06"],
Cell[18199, 471, 329, 10, 10, "Text",ExpressionUUID->"f1bd0105-237d-4737-9171-94072e720b77"],
Cell[CellGroupData[{
Cell[18553, 485, 4699, 141, 182, "Input",ExpressionUUID->"0b9f5735-3f47-4f3e-b8da-70ff1b426675"],
Cell[CellGroupData[{
Cell[23277, 630, 3569, 104, 92, "Print",ExpressionUUID->"4ef6a2db-dd87-4fb2-a719-d3e4e63d2844"],
Cell[26849, 736, 536, 14, 24, "Print",ExpressionUUID->"b93bf35a-fe44-44f1-ac00-afa7c92d2468"],
Cell[27388, 752, 3101, 84, 121, "Print",ExpressionUUID->"4daeced5-a7dd-4239-9317-5f9b801ef6be"],
Cell[30492, 838, 3110, 83, 121, "Print",ExpressionUUID->"301e216e-d61d-4c97-9f22-cb262bc62ff7"],
Cell[33605, 923, 351, 9, 24, "Print",ExpressionUUID->"b217f35a-8698-4cbe-ba41-cca83ce693df"],
Cell[33959, 934, 351, 9, 24, "Print",ExpressionUUID->"d7351afa-2923-4c88-ac4d-f358c5ac53a5"]
}, Open  ]],
Cell[34325, 946, 202, 3, 34, "Output",ExpressionUUID->"6cd23b78-afe4-4a7a-b657-5f5f0908c0d7"]
}, Open  ]],
Cell[34542, 952, 329, 10, 10, "Text",ExpressionUUID->"032be010-b40c-41af-8648-9cc68eb031b3"],
Cell[CellGroupData[{
Cell[34896, 966, 7907, 252, 203, "Input",ExpressionUUID->"6619aa86-48cc-4a5c-a516-a0fd3c5c6fd7"],
Cell[CellGroupData[{
Cell[42828, 1222, 637, 16, 24, "Print",ExpressionUUID->"29b315d5-6501-42ae-b97a-a19b1781b8b3"],
Cell[43468, 1240, 542, 14, 24, "Print",ExpressionUUID->"e34ac689-8afa-484e-89de-80bbd0bbac21"],
Cell[44013, 1256, 3518, 94, 121, "Print",ExpressionUUID->"4a20d2e4-7544-404b-bc03-33e69f204736"],
Cell[47534, 1352, 4435, 107, 160, "Print",ExpressionUUID->"b90f4f1e-ba7b-4173-a90d-47025f586d6d"],
Cell[51972, 1461, 349, 9, 24, "Print",ExpressionUUID->"29381956-cdd1-4927-beb6-579560a0dfa7"],
Cell[52324, 1472, 353, 9, 24, "Print",ExpressionUUID->"b1fae733-8157-46e1-bc41-5328bf9c447b"]
}, Open  ]],
Cell[52692, 1484, 199, 3, 34, "Output",ExpressionUUID->"c4bf00e3-73fc-4325-a05a-4148c97b2ef6"]
}, Open  ]],
Cell[52906, 1490, 329, 10, 10, "Text",ExpressionUUID->"b275642d-0943-4b2a-af50-21a3997e635b"],
Cell[CellGroupData[{
Cell[53260, 1504, 3619, 116, 130, "Input",ExpressionUUID->"684a0980-ad32-48d3-8742-e73ce9911f6e"],
Cell[CellGroupData[{
Cell[56904, 1624, 5589, 150, 145, "Print",ExpressionUUID->"e786edd5-6481-4b49-a77e-e423a11c5352"],
Cell[62496, 1776, 575, 16, 40, "Print",ExpressionUUID->"9af2c4a1-088a-4052-8f02-3782fb918312"],
Cell[63074, 1794, 1276, 36, 43, "Print",ExpressionUUID->"34ab90f2-cbef-4800-843e-6084953ca557"],
Cell[64353, 1832, 1286, 35, 43, "Print",ExpressionUUID->"1ad8982e-b127-4d1c-95b6-1f269cacc64e"],
Cell[65642, 1869, 347, 9, 24, "Print",ExpressionUUID->"2f4de9a2-6da3-4fb6-9450-f8d0cfd6f080"],
Cell[65992, 1880, 351, 9, 24, "Print",ExpressionUUID->"0308f819-ad95-4cf7-ba79-2ea324a37549"]
}, Open  ]],
Cell[66358, 1892, 199, 3, 69, "Output",ExpressionUUID->"58e7bafc-d7d0-46e8-9d76-274b3e3c0994"]
}, Open  ]]
}
]
*)


